Accelerating Asynchronous Stochastic Gradient Descent for Neural Machine Translation

In order to extract the best possible performance from asynchronous stochastic gradient descent one must increase the mini-batch size and scale the learning rate accordingly. In order to achieve further speedup we introduce a technique that delays gradient updates effectively increasing the mini-batch size. Unfortunately with the increase of mini-batch size we worsen the stale gradient problem in asynchronous stochastic gradient descent (SGD) which makes the model convergence poor. We introduce local optimizers which mitigate the stale gradient problem and together with fine tuning our momentum we are able to train a shallow machine translation system 27% faster than an optimized baseline with negligible penalty in BLEU.

==> 4gpu/script.py <==
from datetime import datetime
from math import inf
from multiprocessing import Process, Pool
from os import listdir, mkdir
from os.path import isdir, isfile
from copy import deepcopy
import matplotlib
matplotlib.rcParams.update({'font.size': 11}) #10 for the huge ass plot
import matplotlib.pyplot as plt

def get_timeobject(line):
    """Gets the timedelta assuming a simple line"""
    line = line.split(']')[0].split('[')[1]
    return datetime.strptime(line, '%Y-%m-%d %H:%M:%S')

def get_validscore(line):
    """Tries to get the score of a the line and returns zero when fail"""
    if 'valid-script' in line and '.npz' not in line and 'config' not in line:
        return float(line.split('valid-script')[1].replace(' ', "").split(':')[1])
    elif 'translation' in line and '.npz' not in line and 'quiet-translation' not in line and 'config' not in line:
        return float(line.split('translation')[1].replace(' ', "").split(':')[1])
    return float(0)

def get_cross_entropy(line):
    """Tries to get the score of a the line and returns zero when fail"""
    if 'cross-entropy' in line and '.npz' not in line and 'config' not in line:
        return float(line.split('cross-entropy')[1].replace(' ', "").split(':')[1])
    return float(0)

def get_timedelta(start, end):
    """Get timedelta in seconds"""
    return int((end - start).total_seconds())

def get_ep(line):
    """Attempts to get an epoch from line, else returns None"""
    if "Ep. " in line:
        return int(line.split("Ep. ")[1].split(' ')[0])
    return None

def get_wps(line):
    """Gets the words per second rate"""
    if "words/s" in line and not 'L.r.' in line:
        return line.split(':')[-1].strip().split(' ')[0]
    elif "words/s" in line and 'L.r.' in line:
        return line.split(':')[-2].strip().split(' ')[0]
    return None

def get_tau(line):
    """Gets the tau from the config file"""
    if "optimizer-delay: " in line:
        return int(line.split("optimizer-delay: ")[-1].strip())
    return None


class TrainingRun():
    """Describes a training run"""
    def __init__(self, num_epochs, final_CE, best_CE, final_BLEU, best_BLEU, CE_progress,\
 BLEU_progress, EPOCH_CE_progress, EPOCH_BLEU_progress, name, wps, unfinished, time, tau):
        self.num_epochs = num_epochs
        self.final_CE = final_CE
        self.best_CE = best_CE
        self.final_BLEU = final_BLEU
        self.best_BLEU = best_BLEU
        self.CE_progress = self.toPyPlt(CE_progress)
        self.BLEU_progress = self.toPyPlt(BLEU_progress)
        self.EPOCH_CE_progress = self.smoothEpochs(self.toPyPlt(EPOCH_CE_progress))
        self.EPOCH_BLEU_progress = self.smoothEpochs(self.toPyPlt(EPOCH_BLEU_progress))
        self.name = name
        self.wps = wps
        self.unfinished = unfinished
        self.time = time
        self.tau = tau
        self.colour = None
        self.linestyle = "-"
        self.linewidth = 1.5

    def smoothEpochs(self, epochlist):
        worklist = epochlist
        start = 0
        repeat_epoch = None
        repeat_times = []
        for i in range(len(worklist[0])):
            current = worklist[0][i]
            if current == repeat_epoch:
                repeat_times.append(i)
            else:
                if len(repeat_times) > 1:
                    increments = 1/len(repeat_times)
                    for j in range(len(repeat_times) - 1):
                        worklist[0][repeat_times[j]] = start - 1 + (j+1)*increments
                start = start + 1
                repeat_epoch = current
                repeat_times = [i]
        return worklist

    def setName(self, name):
        self.name = name

    def toPyPlt(self, listname):
        newlistX = []
        newlistY = []
        for i in range(1, len(listname)):
            newlistX.append(listname[i][0])
        for i in range(1, len(listname)):
            newlistY.append(listname[i][1])
        return [newlistX, newlistY]

    def plotCE_TIME(self):
        if self.colour is not None:
            pltobj = plt.plot(self.CE_progress[0], self.CE_progress[1], label=self.name, linestyle=self.linestyle, color=self.colour, linewidth=self.linewidth)
        else:
            pltobj = plt.plot(self.CE_progress[0], self.CE_progress[1], label=self.name, linestyle=self.linestyle, linewidth=self.linewidth)
        plt.xlabel("Time (seconds)")
        plt.ylabel("Cross Entropy")
        plt.legend()
        #plt.title('French-English 4 GPUs, Cross Entropy against time')
        plt.title('Language model on 8GPUs, Cross Entropy against time')
        return pltobj

    def plotCE_EPOCH(self):
        if self.colour is not None:
            pltobj = plt.plot(self.EPOCH_CE_progress[0], self.EPOCH_CE_progress[1], linestyle=self.linestyle, label=self.name, color=self.colour, linewidth=self.linewidth)
        else:
            pltobj = plt.plot(self.EPOCH_CE_progress[0], self.EPOCH_CE_progress[1], label=self.name, linestyle=self.linestyle, linewidth=self.linewidth)
        plt.xlabel("Epoch")
        plt.ylabel("Cross Entropy")
        plt.legend()
        plt.title('Romanian-English on 4 GPUs, Cross Entropy by epoch')
#        plt.ylim(ymax=70)              #For figure 1 plt.ylim(ymax=55)
        return pltobj

    def plotBLEU_TIME(self):
        if self.colour is not None:
            pltobj = plt.plot(self.BLEU_progress[0], self.BLEU_progress[1], label=self.name, linestyle=self.linestyle, color=self.colour, linewidth=self.linewidth)
        else:
            pltobj = plt.plot(self.BLEU_progress[0], self.BLEU_progress[1], label=self.name, linestyle=self.linestyle, linewidth=self.linewidth)
        plt.xlabel("Time (seconds)")
        plt.ylabel("BLEU")
        plt.legend()
#        plt.title('Romanian-English on 8GPUs, BLEU against time')
        plt.title('BLEU against time')
        #plt.ylim(ymin=30, ymax=33.2) # For the large plot
        #plt.axhline(y=33.1, linewidth=0.5, color='k', linestyle='--')
        #plt.axvline(x=113145, linewidth=0.2, color='b', linestyle='--')
        #plt.axvline(x=74759, linewidth=0.2, color='r', linestyle='--')

        #plt.ylim(ymin=34.5, ymax=36.2) # For the large plot
#        plt.ylim(ymin=34.5, ymax=36.25) # For the large plot
#        plt.xlim(xmin=4000)
#        plt.xlim(xmin=2500, xmax=30000) # For the large plot
#        plt.axhline(y=35.8, xmin=0, xmax=26000, linewidth=0.5, color = 'k', linestyle='--')
#        plt.axvline(x=7057, linewidth=0.2, color='g', linestyle='--')
#        plt.axvline(x=8056, linewidth=0.2, color='b', linestyle='--')
#        plt.axvline(x=14025, linewidth=0.2, color='b', linestyle='--')
#        plt.axvline(x=15102, linewidth=0.2, color='r', linestyle='--')
        #plt.annotate('axes fraction',
        #    xy=(36, 50), xycoords='data',
        #    xytext=(36, 60), textcoords='axes fraction',
        #    arrowprops=dict(facecolor='black', shrink=0.05),
        #    horizontalalignment='right', verticalalignment='top')
        #plt.xlim(xmin=5000)
        return pltobj

    def plotBLEU_EPOCH(self):
        if self.colour is not None:
            pltobj = plt.plot(self.EPOCH_BLEU_progress[0], self.EPOCH_BLEU_progress[1], label=self.name, linestyle=self.linestyle, color=self.colour, linewidth=self.linewidth)
        else:
            pltobj = plt.plot(self.EPOCH_BLEU_progress[0], self.EPOCH_BLEU_progress[1], label=self.name, linestyle=self.linestyle, linewidth=self.linewidth)
        plt.xlabel("Epoch")
        plt.ylabel("BLEU")
        plt.legend()
        plt.title('BLEU by epoch')
        return pltobj

    def bestONlY(self, CE_ONLY=True):
        """Cuts off everything after the minimum CE or the MAX bleu (whichever happens later)"""
        cutOffidx = None
        minCEidx = self.CE_progress[1].index(min(self.CE_progress[1]))
        maxBLEUidx = self.BLEU_progress[1].index(max(self.BLEU_progress[1]))
        if CE_ONLY:
            cutOffidx = minCEidx
        else:
            cutOffidx = max(minCEidx, maxBLEUidx) + 1

        self.CE_progress[0] = self.CE_progress[0][:cutOffidx]
        self.CE_progress[1] = self.CE_progress[1][:cutOffidx]

        self.BLEU_progress[0] = self.BLEU_progress[0][:cutOffidx]
        self.BLEU_progress[1] = self.BLEU_progress[1][:cutOffidx]

        self.EPOCH_CE_progress[0] = self.EPOCH_CE_progress[0][:cutOffidx]
        self.EPOCH_CE_progress[1] = self.EPOCH_CE_progress[1][:cutOffidx]

        self.EPOCH_BLEU_progress[0] = self.EPOCH_BLEU_progress[0][:cutOffidx]
        self.EPOCH_BLEU_progress[1] = self.EPOCH_BLEU_progress[1][:cutOffidx]

        #@TODO fix some stats, best CE, best BLEU and training time
        self.time = self.CE_progress[0][-1]/3600



def process_file(filename, printit=False):
    """Gets everything from file"""
    max_ep = 0
    start_time = None
    end_time = None
    wps = None
    valid_scr = [(0, 0)]
    cross_entr = [(0, 0)]
    valid_scr_epoch = [(0, 0)]
    cross_entr_epoch = [(0, 0)]
    best_valid = 0
    best_CE = inf
    unfinished = False
    tau = 0
    time_debt = 0
    prev_time = None

    with open(filename, 'r') as infile:
        line = infile.readline()
        #Get start time
        while "Training started" not in line:
            line = infile.readline()
            tmp_tau = get_tau(line)
            if tmp_tau is not None:
                tau = tmp_tau
        start_time = get_timeobject(line)
        prev_time = start_time
        for line in infile:
            time = get_timeobject(line)
            if "config" in line:
                time_debt = time_debt + get_timedelta(prev_time, time)
                prev_time = time
                continue
            prev_time = time
            ep_tmp = get_ep(line)
            if ep_tmp is not None:
                max_ep = ep_tmp

            if "Up. 2000 : " in line:
                wps = get_wps(line)

            valid_tmp = get_validscore(line)
            if valid_tmp != 0:
                valid_scr.append((get_timedelta(start_time, time) - time_debt, valid_tmp))
                valid_scr_epoch.append((max_ep, valid_tmp))
                if valid_tmp > best_valid:
                    best_valid = valid_tmp

            cross_tmp = get_cross_entropy(line)
            if cross_tmp != 0:
                cross_entr.append((get_timedelta(start_time, time) - time_debt, cross_tmp))
                cross_entr_epoch.append((max_ep, cross_tmp))
                if cross_tmp < best_CE:
                    best_CE = cross_tmp

            if "Training finished" in line:
                end_time = get_timeobject(line)
                break
        if end_time is None:
            #We have incomplete training
            end_time = get_timeobject(line)
            unfinished = True

    training_time = (get_timedelta(start_time, end_time) - time_debt)/3600.0
    summary = str(training_time) + " " + str(max_ep) + " " + wps

    if printit: #Legacy code
        print(summary + " " + str(unfinished))
        print("Valid_script")
        for line in valid_scr:
            print(str(line[0]) + " " + str(line[1]))
        print("Cross Entropy")
        for line in cross_entr:
            print(str(line[0]) + " " + str(line[1]))

    return TrainingRun(max_ep, cross_entr[-1][1], best_CE, valid_scr[-1][1], best_valid, cross_entr,\
    valid_scr, cross_entr_epoch, valid_scr_epoch, None, wps, unfinished, training_time, tau)

def process_files(directory, printit=False):
    """Processes all the files, printing in terminal"""
    dirs = listdir(directory)
    dirs.sort()
    parsed_files = []
    for subdir in dirs:
        if isdir(directory + '/' + subdir):
            if isfile(directory + '/' + subdir + '/' + 'train.log'):
                if printit:
                    print(subdir)
                parsed_object = process_file(directory + '/' + subdir + '/' + 'train.log', printit)
                parsed_object.setName(subdir)
                parsed_files.append(parsed_object)
                if printit:
                    print()
    return parsed_files

def timesort(listA):
    listA.sort(key=lambda x: x.time if not x.unfinished else inf)

def saveandclear(name, prefix):
    plt.savefig(prefix + '/pdf/' + name + '.pdf', bbox_inches='tight')
    plt.savefig(prefix + '/pgf/' + name + '.pgf', bbox_inches='tight')
    plt.savefig(prefix + '/png/' + name + '.png', bbox_inches='tight')

    #clear shizz
    plt.clf()
    plt.cla()
    plt.close()


def saveplotz(name, filez, prefix='/tmp/plots'):
    pdfdir = prefix + '/pdf'
    pgfdir = prefix + '/pgf'
    pngdir = prefix + '/png'
    if not isdir(prefix):
        mkdir(prefix)
    if not isdir(pdfdir):
        mkdir(pdfdir)
    if not isdir(pgfdir):
        mkdir(pgfdir)
    if not isdir(pngdir):
        mkdir(pngdir)

    newname = None
    for file in filez:
        newname = name + '_CE_EPOCH'
        file.plotCE_EPOCH()

    saveandclear(newname, prefix)

    for file in filez:
        newname = name + '_CE_TIME'
        file.plotCE_TIME()

    saveandclear(newname, prefix)

    for file in filez:
        newname = name + '_BLEU_EPOCH'
        file.plotBLEU_EPOCH()

    saveandclear(newname, prefix)

    for file in filez:
        newname = name + '_BLEU_TIME'
        file.plotBLEU_TIME()

    saveandclear(newname, prefix)

if __name__ == '__main__':
    a = process_files('./roen10g2taulocaloptbetatuned')

    #Multiprocessing cause I'm bored
    pool = Pool(processes=8)
    for i in a:
        i.bestONlY()
        print(i.name + "\t" + str(i.time) + "\t" + str(i.best_BLEU) + "\t" + str(i.best_CE))
    pool.apply_async(saveplotz, ('2tau_CE', a))


def smoothEpochs(epochlist):
    worklist = epochlist
    start = 0
    repeat_epoch = None
    repeat_times = []
    for i in range(len(worklist[0])):
        current = worklist[0][i]
        if current == repeat_epoch:
            repeat_times.append(i)
        else:
            if len(repeat_times) > 1:
                increments = 1/len(repeat_times)
                for j in range(len(repeat_times) - 1):
                    worklist[0][repeat_times[j]] = start - 1 + (j+1)*increments
            start = start + 1
            repeat_epoch = current
            repeat_times = [i]
    return worklist

